Data-driven Policy Transfer with Imprecise Perception Simulation

The paper presents a complete pipeline for learning continuous motion control policies for a mobile robot when only a non-differentiable physics simulator of robot-terrain interactions is available. The multi-modal state estimation of the robot is also complex and difficult to simulate, so we simultaneously learn a generative model which refines simulator outputs. We propose a coarse-to-fine learning paradigm, where the coarse motion planning is alternated with imitation learning and policy transfer to the real robot. The policy is jointly optimized with the generative model. We evaluate the method on a real-world platform in a batch of experiments.

==> figures/figures/real_results.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

mpl.rcParams['text.usetex'] = True

data_gan = [3.37, 4.99, 5.31, 5.93]
data_sim_only = [5.08, 4.00, 3.00]
data_gan_no_cycle = [5.20]

plt.figure(figsize=(10, 5.5))
all_data = data_gan + data_gan_no_cycle + data_sim_only
plt.bar(range(len(all_data)), np.array(all_data) / 8 * 100, width=0.5, color='k', tick_label=[
    "{\\Huge $\\mathbf{\\pi^4}$}",
    "{\\Huge $\\mathbf{\\pi^5}$}",
    "{\\Huge $\\mathbf{\\pi^6}$}",
    "{\\Huge $\\mathbf{\\pi^7}$}",
    "{\\huge no\\_cycle}\n{\\LARGE grasp\\_gan}",
    "{\\Huge $\\mathbf{\\pi^3}$}\n{\\huge $\\mathbf{GPS}$}",
    "{\\Huge zeros}",
    "{\\Huge interp}",
])
plt.ylim((0, 100))
plt.ylabel("{\\Huge Performance in reality [\\%]}")
# plt.xlabel("{\\Large Policy}")
plt.plot([len(data_gan) - 0.5, len(data_gan) - 0.5], [0, 100], color='r')
plt.plot([len(data_gan) + len(data_gan_no_cycle) - 0.5, len(data_gan) + len(data_gan_no_cycle) - 0.5], [0, 100], color='r')
plt.text((len(data_gan)-1)/2.0, 90, '\\textbf{\\Huge CycleGAN}', horizontalalignment='center')
plt.text((len(data_gan)-1)/2.0, 85, '\\textbf{\\LARGE proposed}', horizontalalignment='center')
plt.text(len(data_gan) + (len(data_gan_no_cycle)-1)/2.0, 90, '\\textbf{\\Huge GAN}', horizontalalignment='center')
plt.text(len(data_gan) + (len(data_gan_no_cycle)-1)/2.0, 85, '\\textbf{\\LARGE no cycle}', horizontalalignment='center')
plt.text(len(data_gan) + len(data_gan_no_cycle) + (len(data_sim_only)-1)/2.0, 90, '\\textbf{\\Huge no GAN}', horizontalalignment='center')
plt.text(len(data_gan) + len(data_gan_no_cycle) + (len(data_sim_only)-1)/2.0, 85, '\\textbf{\\LARGE baseline}', horizontalalignment='center')
plt.savefig('real_results.eps', format='eps', dpi=300)
plt.show()

==> figures/figures/sim_results.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

mpl.rcParams['text.usetex'] = True

data_sim_only = [3.17, 5.57, 6.56]
data_sim_gan = [5.16, 5.95, 6.20, 6.82]

plt.figure(figsize=(10,5))
all_data = data_sim_only + data_sim_gan
plt.bar(range(len(all_data)), np.array(all_data) / 8 * 100, width=0.5, color='k', tick_label=[
    "{\\Huge $\\mathbf{\\pi^1}$}",
    "{\\Huge $\\mathbf{\\pi^2}$}",
    "{\\Huge $\\mathbf{\\pi^3}$}",
    "{\\Huge $\\mathbf{\\pi^4}$}",
    "{\\Huge $\\mathbf{\\pi^5}$}",
    "{\\Huge $\\mathbf{\\pi^6}$}",
    "{\\Huge $\\mathbf{\\pi^7}$}",
])
plt.ylim((0,100))
plt.ylabel("{\\Huge Performance in simulator [\\%]}")
# plt.xlabel("{\\Large Policy}")
plt.plot([2.5, 2.5], [0, 100], color='r')
plt.text(1, 90, '\\textbf{\\Huge sim only}', horizontalalignment='center')
plt.text(4.5, 90, '\\textbf{\\Huge sim+GAN}', horizontalalignment='center')
plt.savefig('sim_results.eps', format='eps', dpi=300)
plt.show()

==> figures/real_results.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

mpl.rcParams['text.usetex'] = True

data_gan = [3.37, 4.99, 5.31, 5.93]
data_sim_only = [5.08, 4.00, 3.00]
data_gan_no_cycle = [5.20]

plt.figure(figsize=(10, 5.5))
all_data = data_gan + data_gan_no_cycle + data_sim_only
plt.bar(range(len(all_data)), np.array(all_data) / 8 * 100, width=0.5, color='k', tick_label=[
    "{\\Huge $\\mathbf{\\pi^4}$}",
    "{\\Huge $\\mathbf{\\pi^5}$}",
    "{\\Huge $\\mathbf{\\pi^6}$}",
    "{\\Huge $\\mathbf{\\pi^7}$}",
    "{\\huge no\\_cycle}\n{\\LARGE grasp\\_gan}",
    "{\\Huge $\\mathbf{\\pi^3}$}\n{\\huge $\\mathbf{GPS}$}",
    "{\\Huge zeros}",
    "{\\Huge interp}",
])
plt.ylim((0, 100))
plt.ylabel("{\\Huge Performance in reality [\\%]}")
# plt.xlabel("{\\Large Policy}")
plt.plot([len(data_gan) - 0.5, len(data_gan) - 0.5], [0, 100], color='r')
plt.plot([len(data_gan) + len(data_gan_no_cycle) - 0.5, len(data_gan) + len(data_gan_no_cycle) - 0.5], [0, 100], color='r')
plt.text((len(data_gan)-1)/2.0, 90, '\\textbf{\\Huge CycleGAN}', horizontalalignment='center')
plt.text((len(data_gan)-1)/2.0, 85, '\\textbf{\\LARGE proposed}', horizontalalignment='center')
plt.text(len(data_gan) + (len(data_gan_no_cycle)-1)/2.0, 90, '\\textbf{\\Huge GAN}', horizontalalignment='center')
plt.text(len(data_gan) + (len(data_gan_no_cycle)-1)/2.0, 85, '\\textbf{\\LARGE no cycle}', horizontalalignment='center')
plt.text(len(data_gan) + len(data_gan_no_cycle) + (len(data_sim_only)-1)/2.0, 90, '\\textbf{\\Huge no GAN}', horizontalalignment='center')
plt.text(len(data_gan) + len(data_gan_no_cycle) + (len(data_sim_only)-1)/2.0, 85, '\\textbf{\\LARGE baseline}', horizontalalignment='center')
plt.savefig('real_results.eps', format='eps', dpi=300)
plt.show()

==> figures/sim_results.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

mpl.rcParams['text.usetex'] = True

data_sim_only = [3.17, 5.57, 6.56]
data_sim_gan = [5.16, 5.95, 6.20, 6.82]

plt.figure(figsize=(10,5))
all_data = data_sim_only + data_sim_gan
plt.bar(range(len(all_data)), np.array(all_data) / 8 * 100, width=0.5, color='k', tick_label=[
    "{\\Huge $\\mathbf{\\pi^1}$}",
    "{\\Huge $\\mathbf{\\pi^2}$}",
    "{\\Huge $\\mathbf{\\pi^3}$}",
    "{\\Huge $\\mathbf{\\pi^4}$}",
    "{\\Huge $\\mathbf{\\pi^5}$}",
    "{\\Huge $\\mathbf{\\pi^6}$}",
    "{\\Huge $\\mathbf{\\pi^7}$}",
])
plt.ylim((0,100))
plt.ylabel("{\\Huge Performance in simulator [\\%]}")
# plt.xlabel("{\\Large Policy}")
plt.plot([2.5, 2.5], [0, 100], color='r')
plt.text(1, 90, '\\textbf{\\Huge sim only}', horizontalalignment='center')
plt.text(4.5, 90, '\\textbf{\\Huge sim+GAN}', horizontalalignment='center')
plt.savefig('sim_results.eps', format='eps', dpi=300)
plt.show()
